Erasing odd-parity states in semiconductor quantum dots coupled to superconductors

Quantum dots are gate-defined within InSb nanowires, in proximity to NbTiN superconducting contacts. As the coupling between the dot and the superconductor is increased, the odd-parity occupations become non-discernible (erased) both above and below the induced superconducting gap. Above the gap, conductance in the odd Coulomb valleys increases until the valleys are lifted. Below the gap, Andreev bound states undergo quantum phase transitions to singlet ground states at odd occupancy. We observe that the apparent erasure of odd-parity regimes coincides at low-bias and at high-bias. This observation is reproduced in numerical renormalization group simulations, and is explained qualitatively by a competition between Kondo temperature and the induced superconducting gap. In the erased odd-parity regime, the quantum dot exhibits transport features similar to a finite-size Majorana nanowire, drawing parallels between even-odd dot occupations and even-odd one-dimensional subband occupations.

==> anc/experimental_data/readme_raw_data.txt <==
All the raw data for 2d maps is included, named the same way as in the panels.
Experimental data are saved in .mtx, which can be opened by SPYVIEW: http://nsweb.tn.tudelft.nl/~gsteele/spyview/


==> anc/scripts_for_reproducing_nrg_simulations/A_GAMMA_SWEEP <==
#!/usr/bin/env perl

open (O, ">gamma_sweep.dat");

$cnt = 0;
$max = 250;

for ($g = 0.002; $g <= 1.0; $g *= 1.02) {
  $cnt++;
  print O "$cnt $g\n";
  print "g=$g\n";
  !-d $g or next;
  system "cp -r template/ $g";
  -d $g or next;
  chdir $g;
  system "./01_GEN $g";
  system "./02_SWEEP";
  chdir "..";
  $cnt++;
  if ($cnt == $max) { exit(1); }
}


==> anc/scripts_for_reproducing_nrg_simulations/C_PROCESS <==
#!/usr/bin/env perl

$script = "03_PROCESS";

foreach (<*>) {
  -d or next;
  -x "$_/$script" or next;
  !-e "$_/n1/spec_dd.dat" or next; # !
  chdir $_;
  system "cp -v ../broaden ." if (-e "broaden");
  system "sbatch -t 180 $script";
  chdir "..";
}


==> anc/scripts_for_reproducing_nrg_simulations/D_INTEGR <==
#!/usr/bin/env perl

foreach (<*>) {
    -d or next;
    chdir $_;
    system "sbatch -t 1200 ../D_INTEGR1";
    chdir "..";
}


==> anc/scripts_for_reproducing_nrg_simulations/D_INTEGR1 <==
#!/usr/bin/env perl

$nr = "2sym";
$which = "integr$nr";

foreach (<*>) {
    -d or next;
    chdir $_;
    while (!-f "result${nr}.dat" || -s "result${nr}.dat" > 50) {
      system "../../$which";
    }
    chdir "..";
}


==> anc/scripts_for_reproducing_nrg_simulations/E_GATHER <==
#!/usr/bin/env perl

use warnings;

my $fn = "result2sym.dat";

open (O, "|sortnum>$fn") or die;

foreach (<*>) {
    -d or next;
    $x = $_;
    chdir $_;
    foreach (<*>) {
	-d or next;
	-e "$_/param" or next;
	chdir $_;
	$y = $_;
	$y =~ s/n//;
	chomp($res = `cat $fn`);
	print O "$x $y $res\n";
	chdir "..";
    }
    chdir "..";
}


==> anc/scripts_for_reproducing_nrg_simulations/broaden <==
#!/usr/bin/env perl

my $bcsgap = 0.1;
my $min = 0.01 * $bcsgap;
my $max = 20.0*$bcsgap;
my $r = 1.01;
my $T = 1e-8;
my $omega0 = 1e-8;
$width = 0.1; # 0.025

my $Nz = 8;

system "broaden -m $min -M $max -r $r spec_DMNRG_dens_A_d-A_d.bin $Nz $width $T $omega0";
system "mv -v spec.dat spec_dd.dat";


==> anc/scripts_for_reproducing_nrg_simulations/integr2sym <==
#!/bin/bash
math <<EOF

gap = 0.1;
l = Import["spec_dd.dat", "Table"];
l = Select[l, #[[1]] != "#" &];
f = Interpolation[l, InterpolationOrder->1];

int = Integrate[f[x],{x,-2gap,2gap}];

int >> "result2sym.dat";
EOF


==> anc/scripts_for_reproducing_nrg_simulations/result2sym-for_paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     79029,       1506]
NotebookOptionsPosition[     77413,       1470]
NotebookOutlinePosition[     77849,       1487]
CellTagsIndexPosition[     77806,       1484]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", 
   RowBox[{"Import", "[", "\"\<result2sym.dat\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l2", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], ",", "l"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"f", "=", 
  RowBox[{"Interpolation", "[", 
   RowBox[{"l2", ",", 
    RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7535110234438953`*^9, 3.75351104797298*^9}, {
   3.753521470653852*^9, 3.753521479331217*^9}, 3.753696715308878*^9, 
   3.753696805661949*^9, 3.7536968503121347`*^9, 3.753703379673876*^9, {
   3.753767537284781*^9, 3.753767537800782*^9}, 3.7537677413971663`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"3a893362-8190-4a7f-b8d4-f3648972a26c"],

Cell[BoxData[
 TagBox[
  TemplateBox[{RowBox[{
      StyleBox[
       TagBox["InterpolatingFunction", "SummaryHead"], 
       "NonInterpretableSummary"], 
      StyleBox["[", "NonInterpretableSummary"], 
      DynamicModuleBox[{
       Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
       TemplateBox[{
         TemplateBox[{
           PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0.002`", ",", "0.983747761511478`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.5`"}], ",", "2.49999999999999`"}], 
                    "}"}]}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0.002`", ",", "0.983747761511478`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.5`"}], ",", "2.49999999999999`"}], 
                    "}"}]}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]}, 
          "SummaryPanel"], 
         ButtonBox[
          DynamicBox[
           ToBoxes[
            If[
             
             Or[$VersionNumber < 11.2, CurrentValue["RunningEvaluator"] =!= 
              "Local"], 
             Style["This object cannot be used as input.", "SummaryEmbed"], 
             BoxForm`EmbedSummaryLabel[InterpolatingFunction, 1518928, 
              Dynamic[Typeset`embedState$$]]], StandardForm]], ButtonFunction :> 
          BoxForm`EmbedSummaryInterpretation[
           InterpolatingFunction, 
            6957011628271806919088002265541173046924406291702516163104, 
            EvaluationBox[], 
            Dynamic[Typeset`embedState$$], StandardForm], DefaultBaseStyle -> 
          "SummaryEmbedButton", BaseStyle -> {"DialogStyle"}, Enabled -> 
          Dynamic[
            
            And[$VersionNumber >= 11.2, CurrentValue["RunningEvaluator"] === 
             "Local", Typeset`embedState$$ === "Ready"]], Appearance -> 
          Inherited, Method -> Inherited, Evaluator -> Automatic]}, 
        "SummaryEmbedGrid"], DynamicModuleValues :> {}], 
      StyleBox["]", "NonInterpretableSummary"]}]},
   "CopyTag",
   DisplayFunction->(#& ),
   InterpretationFunction->(
    "InterpolatingFunction[{{0.002, 0.983748}, {-0.5, 2.5}}, <>]"& )],
  False,
  BoxID -> 6957011628271806919088002265541173046924406291702516163104,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.7535110496039743`*^9, 3.753520541369235*^9, {3.7535214743716087`*^9, 
   3.7535214805297537`*^9}, 3.753594613301125*^9, 3.7536962005128727`*^9, 
   3.753696720103952*^9, {3.753696796340829*^9, 3.753696808221689*^9}, 
   3.753696856923286*^9, 3.753703382934331*^9, 3.753767546596764*^9, 
   3.753767748650691*^9, 3.754023141301219*^9, 3.7562061023797092`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"bccc863b-281e-4f48-8121-7f947271b309"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cf", "=", 
   RowBox[{"ColorData", "[", "\"\<RedBlueTones\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"DensityPlot", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"gamma", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"-", "0.5"}], ",", "2.48"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"gamma", ",", "0.002", ",", "0.8"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cf", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "#"}], ")"}], "^", "3"}], "]"}], "&"}], ")"}]}], 
    ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<n\>\"", ",", "\"\<\[CapitalGamma]\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "All"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.75351105301477*^9, 3.753511092686722*^9}, {
  3.753521507810096*^9, 3.753521531293866*^9}, {3.75352157309971*^9, 
  3.753521574984222*^9}, {3.753521647787992*^9, 3.753521650378314*^9}, {
  3.753521728836102*^9, 3.753521800175353*^9}, {3.753594621653884*^9, 
  3.75359471196045*^9}, {3.753594743802752*^9, 3.7535947439767733`*^9}, {
  3.754023132174696*^9, 3.754023132390308*^9}, {3.756206107612916*^9, 
  3.7562061078737583`*^9}, {3.756206326462226*^9, 3.756206343446023*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"596eccce-6442-4753-bf2c-35b5cc89a855"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    GraphicsComplexBox[CompressedData["
1:eJxl2gdsVmUXwPGCqDhjcMQdB6IxzsQR42gTcUZciSQaB3GLRNEgbtQYR5Q4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     "], {{{
        EdgeForm[], 
        GrayLevel[0.8], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNmwnYV9P2x885ZpmjkCEVZaiURkNJGkUkypAUMjXqiiKiSYpEgwoNZCaV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           "]]}]}, {}, {}, {}, {}}}, 
     VertexColors -> CompressedData["
1:eJwcm3dYjf8fxkVlNKTSkCKbQtqLO6SQtoysKBGaZGRERkk0RQotaSipKKvS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      "]], {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0., 0.002}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox["\"\[CapitalGamma]\"", TraditionalForm], None}, {
        FormBox["\"n\"", TraditionalForm], None}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, AxesLabel -> {None, None}, DisplayFunction :> 
     Identity, Frame -> True, FrameLabel -> {{
        FormBox["\"\[CapitalGamma]\"", TraditionalForm], None}, {
        FormBox["\"n\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> Larger, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic, 
       "GridLinesInFront" -> True}, PlotRange -> {All, All}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJwV13lUTd0bB3DSoAwNqNCkQRKhRCHfShokRIM0ECneVF5Do3SlNAglY0lU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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               
               LineBox[{{7.5, -112.50000000000001`}, {7.5, 
                112.50000000000001`}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.5, -112.50000000000001`}, 
                    Offset[{4., 0}, {7.5, -112.50000000000001`}]}, {{
                    7.5, -67.04545454545455}, 
                    Offset[{4., 0}, {7.5, -67.04545454545455}]}, {{
                    7.5, -21.590909090909093`}, 
                    Offset[{4., 0}, {7.5, -21.590909090909093`}]}, {{7.5, 
                    23.863636363636367`}, 
                    Offset[{4., 0}, {7.5, 23.863636363636367`}]}, {{7.5, 
                    69.31818181818183}, 
                    Offset[{4., 0}, {7.5, 69.31818181818183}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.5, -101.13636363636364`}, 
                    Offset[{2.5, 0.}, {7.5, -101.13636363636364`}]}, {{
                    7.5, -89.77272727272728}, 
                    Offset[{2.5, 0.}, {7.5, -89.77272727272728}]}, {{
                    7.5, -78.40909090909092}, 
                    Offset[{2.5, 0.}, {7.5, -78.40909090909092}]}, {{
                    7.5, -55.68181818181819}, 
                    Offset[{2.5, 0.}, {7.5, -55.68181818181819}]}, {{
                    7.5, -44.31818181818182}, 
                    Offset[{2.5, 0.}, {7.5, -44.31818181818182}]}, {{
                    7.5, -32.95454545454545}, 
                    Offset[{2.5, 0.}, {7.5, -32.95454545454545}]}, {{
                    7.5, -10.227272727272728`}, 
                    Offset[{2.5, 0.}, {7.5, -10.227272727272728`}]}, {{7.5, 
                    1.1363636363636365`}, 
                    Offset[{2.5, 0.}, {7.5, 1.1363636363636365`}]}, {{7.5, 
                    12.500000000000016`}, 
                    Offset[{2.5, 0.}, {7.5, 12.500000000000016`}]}, {{7.5, 
                    35.22727272727273}, 
                    Offset[{2.5, 0.}, {7.5, 35.22727272727273}]}, {{7.5, 
                    46.59090909090909}, 
                    Offset[{2.5, 0.}, {7.5, 46.59090909090909}]}, {{7.5, 
                    57.95454545454546}, 
                    Offset[{2.5, 0.}, {7.5, 57.95454545454546}]}, {{7.5, 
                    80.68181818181819}, 
                    Offset[{2.5, 0.}, {7.5, 80.68181818181819}]}, {{7.5, 
                    92.04545454545455}, 
                    Offset[{2.5, 0.}, {7.5, 92.04545454545455}]}, {{7.5, 
                    103.40909090909092`}, 
                    Offset[{2.5, 0.}, {7.5, 103.40909090909092`}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.50000000000001`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -67.04545454545455}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.4\"", 0.4, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -21.590909090909093`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.6\"", 0.6, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 23.863636363636367`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.8\"", 0.8, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 69.31818181818183}], {-1, 0.}, 
                    Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1], Larger], 
                    Directive[
                    Opacity[1], Larger]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1], Larger], 
                    Directive[
                    Opacity[1], Larger]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1], Larger], 
                    Directive[
                    Opacity[1], Larger]}, StripOnInput -> False], 
                  "GraphicsLabel", StripOnInput -> False]}, "GraphicsTicks", 
                StripOnInput -> False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {Larger, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"cf", "[", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "#1"}], ")"}], "3"], "]"}], "&"}], ",", 
               
               RowBox[{"{", 
                 
                 RowBox[{
                  "0.00023015850542426475`", ",", "0.989822982182861`"}], 
                 "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"ScalingFunctions", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.753511068017791*^9, 3.753511093011797*^9}, 
   3.753520541593301*^9, {3.753521475223527*^9, 3.7535215317787313`*^9}, 
   3.7535216510471354`*^9, 3.753521738622716*^9, {3.753521776400214*^9, 
   3.7535218005657187`*^9}, {3.753594613684784*^9, 3.7535947123904467`*^9}, 
   3.75359474455129*^9, 3.7536962013240356`*^9, 3.753696720702352*^9, {
   3.753696800503662*^9, 3.7536968086267033`*^9}, 3.753696857535224*^9, 
   3.7537033835711117`*^9, 3.753767548014943*^9, 3.753767749203727*^9, 
   3.7540231418285007`*^9, {3.756206104175686*^9, 3.756206108415661*^9}, {
   3.756206330297945*^9, 3.756206344533778*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"63ea2097-294d-4206-a6c9-e1bc0531e8a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fig4a.png\>\"", ",", "p1", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "200"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"40", " ", "72"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.756206108969298*^9, 3.756206131177919*^9}, {
  3.756206237096046*^9, 3.756206294191761*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2850efd4-50f3-4ded-a868-4e1cfbd7e731"],

Cell[BoxData["\<\"fig4a.png\"\>"], "Output",
 CellChangeTimes->{
  3.756206133680418*^9, {3.756206243691016*^9, 3.756206296815527*^9}, {
   3.756206333695887*^9, 3.756206348261915*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"aee698a4-8b2d-4c24-b959-665dae6acfcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"gamma", ",", "1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"gamma", ",", "0.002", ",", "1.0"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[CapitalGamma]\>\"", ",", "\"\<I(n=1)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Larger"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.753697061589588*^9, {3.753767590465701*^9, 3.7537676183550997`*^9}, {
   3.754023135253825*^9, 3.754023135427085*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"173a8fec-03bc-44c7-a42a-05f4ce5c8874"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13lYTH0bB/BWkZAiCVlKCoW0SfnyZAkhJYkkqSjaaCFLshUJbYSy0/q0
alNKTftUc87MnEoirUplpL0e9f7ev+b6XDNzX+fc515+Z6mdm5mDiJCQ0Bxh
IaH/f64Y0y46ZGeL7GDBm+vKznCcNea8uc0Ojnkbdkasd8U75XxZVUcHbP5l
/o+SkgdU9m13GHZyxg6TJJerG70gY7ZKjK13FsGaW6KNr12GdMzGGKfNl/Ag
8/uUZZoBuKWa5M1bEYj4s1utrpqHY4vTSZvABQ9xuyWMZbT/NY6aPDKw7n2L
2QILg4Fv6RhZUZ2/STIFKX1SbIU/eViZFGK5XywDvdUef+VvFyGX8Xtr6/wB
UVOSS5wulUIv3TBYy7MAfsUT3ZU1FdDan8qZfqcAWSLB1+83VmCNQFmm9XkB
0hXdHM1+VkBlldSjEHYBgt/8p1stXok7+11MfWZ/wkRjn80jg0qcr9h4mH/q
Ex4ePTYeElcJ85x6l3vzCvFw/zW5n/5smAbKzPJdVoinhtI+XvfZ2GtpkuKg
XojmjFxrkWg2dg0W/DEwKoTq7tNZS7LZ2LwuxqfbtRDO1usSLv5iQyPOy9+4
tBB9mTYbp1hXQfKxTISIVxGSdGu6rA2qIf3LQD/XrwhTlV8m3dxVjXlGJ5vO
3SmC40i7de6haij35qq1Py/CGqsSrz1e1di0xSG/rLIIA2MNkVLJ1TjblfXj
7hIWFpgl3opVqcGXDUf151Wx4Jg6aZKgxkHLvYAmTi0LQ0f2bWzQ56CzNfVG
YDML4rJ7FVaYcDAUPIUzOsRCzLtD8QpuHEi3JJ9oXFqMFQfUx+WzONh6RyT4
pU8xbPx4Bv0qFBIbYppWKZUgNim3d24FBUWO+MzV6iVQkUVPE5dCCOuEwWrd
Eqxbaj52r5GCd+Lix6t3l2C+r4MTI6CAK4/M1M+VoGzVY/8zcjS4SwNKNFgl
2HVwNu+HHY2RU44J606U4otWZbn3AA3no8Wf17mUIrx2t63GXxpf9y+bqulT
ijRRvb4GcS6K9L/ZawaVomuHbKf0PC6CpA4qrk8vhVyER/2AHheKKdtCtETL
0Hqp4H6qLxdbh5V9dF+XYWFiWNbzIS5GN/U+m5VUBtbaI2ovJ7hIupVR+iOb
/P7s1NaIKTzIy22Xi6wpw/01czSs5Hjo1TqZMTJaBsPJ6Q/2a/Pw8Gxcf45p
OSZVKTVhDx52f/BYEHqkHPlaJd6G53kQEtE3cnYshw/zLcLJjwfnkMpQhUvl
EN5mv/ZJMA9I6V53MaYc7o1ZtdZxPHT2qrsbTJQjWD0s8PQ3HqK1hx7NmVaB
a25n4rhtPJhdzi/okSV13lOXurqbhzypfbOi1SqQEuFwIWeYh5BV7kl/D1RA
bXC9ka40H/pOaT35CRUQlt2ZJAI+gtp0nLZYVSIq7tWU42F8JLI1FY6fqISe
YlVyzyM+qtI02FddKuFyIOCjSxQfM/1V1D/5V+K1ePoU07d8hC6S69sUXwn9
i037IjL5eHJw8LzBeCXYnrzDenV85Br2qVmLs/HD4tRnpS98NCr3NlycxYb+
uHCaeBMfiv1tBrlKbASEGnkkdvDx6j5fSN+Ejfz+yRW3BvmIL08P1CV9NVKx
fqvLbAbs5OQNljFs9Cd4KhTMYdDzMOGndyobaeoOVhLyDDQcXptklrDhI20x
+6IigzThMGlt0ndK5u5OgpUMcvTPRmqiCrdkG3Se/MOgYanrTrOdVeidyHzu
so3B2FTnMQ/zKqSUB23bYMzAoO64derJKpgMLzTO2cPg07n9S9Y+qELIHInA
Y4cYlCeujVVvrsLpNBOfA2cY/Jm/6KhCdxUmLV4NvHVlsDBgmozEYBVildot
frszcDvecvH71GroGGoWu3kxkJML3xe2thpu24dnq1xhYO83PDTiV427oqcs
j99jcK+nNaH9djVs9OX1dj9gkG1F2XLDqtHeVR6oEcpgulZcZUJMNWanr/Jt
jiD323n4mQ2nGpOcxMcq0QyEzPK3FSvW4GF48ZW8eAYrC+LHUlRrAH+tD5aJ
DA6sfpQcrVkDlTeX8nr/ZRAzxX2+z/YaWMwry5uWymBv7tJeNdca7DgmPzqR
ySBK+Wb4/Y81qDjXK9RVyKA0xGPnpbIalHMP6GqwGPyeODpxiq6BNmbIuRYz
MPqsc+qf9hp8GjyT11rK4Gdw58ZBKQ5+1I6eSGAz2DC8u/WwNQfbbcxlT/EZ
vMt6FbL4JAemB/5U+TMMZM6Pos2DA8nPytYPa8n/R95FuQRw0Gy4jJNZT65n
TPjg1TQOfjsvsK1uZDA195DYto8cGGskzy//ysDrYnLatHIO4pY6eOV/I/fz
n/WssK8cXI/UlX32neRn8kibmRiFqFLvTtU2BjrHAjZmTKOgI7kwXaidwZmC
tNB5syjEOQql8Ig/+03b0jifQu0VJ5b9D5JvoaxohzUUtAaDvE1+Mui0bRko
06IgZdKuPUasWDjDZKU+BQfzbXKvuxkE+duP/dpK4dG5+fodPeR5i8hYnj9M
4e/o7JmaAgZP7AyTGo5RqOe/YLKJqaJT4oYOFJLrFt81+s3A8HpBurA7BTln
NcP9fQw8W39K2ntRiHVVzuISxxvJ2ZX6UqCesKJM/5D6EnORDrpJ4ZvTr/gt
/QxM7CNP9t6hUCzly3tPfK2Ylb/vAZnDdXEnlQcYCG4ouMx5SqG/ZZA7Qlwu
Xl4RnULhIIMM7yEGEw79S4QyKcjncOqribVKFc/b5VLQtHY2VBpm8PKWl8qK
UgruGc7Li4nrO15cvs2mEH6aip01wmDmjip+N0XycVm52ZLYV0LpesoXCrPf
P3L/Rpxycm+DTDOF7vrMsoWjDDrKLqzz6qBwzqqYZ0m8UPVtYF03eR7an8Lv
E5sHUk0b+igEu8RLFhPf6RzXiRoie0j4uvYg8SfjFfcmxilY/945V2mMwepp
VwxYU2i0Nr/q9ySW32B0qGI6DdeXn6weEYs5TfXkSNM4k3TqVDbx78jq+8xc
Gn+8DWprib+WhyZ8UaAhNL7x9R/iyhHLsubFNCL0T3KmjzPIVF3U+kOZRpp2
/uFlxK8OtUz0qtGw7Nm8TYf4XmCMwoAGjes2gns7iH2zz+iMraehe7dC9yCx
Y+c6M6ENNM55cWBHbCY/7DJlE/leQTjmNPEm47zbUkY0rvnauJwlXnne/62M
MQ2Lhz9CvYnlYrcXyu+hkewSNe88sUj99K+KZjRChC6P//97gQQ9omxJY3zv
7U3niBt1H85ZZU2j91Dh9zPE5SePrF13nIaj4vKWE8TvHy0x0XWkQbs+Cj1M
/KKs/aThaRpt4/f79hLfHY6/buRO49L60r7NxOdXuD/f6UUjaq5+2Fpie0vt
3H2+NLa86mYWEZsGjNVa+NFw+dyQM5XYIKvgz5EbNJbkSqCP5FP1x42Zdrdp
WO0461BHPGferpWn7tGQv6KgnkssvGPWdtcwGkePCT2MIv7lzT/uGUlDrVvp
xUXihnePL/tGk+tZenP3IeK0KcoZt2JovA8WuiVJ/Eyni7qbSOMxS2Hu9//X
i2NST2gqDfE3Z7elE9uV6ik/z6WhF/avhBnx3qG/ePuJhobGGqn/16O+CutI
QgmNgEXyF1tJvcre2hOWxaFhP7o40plYKFMm+SOfRlf7pu0riXva6ypZn0n+
VEpsfpB+KN5mJ0K10qh6K8GxIvYU9/HoHCb1F2mfuJj0k622QfCv/2hIq+b/
WzlI+tVBOG5AmIu5Un7zzxEvLwn6LiTFxW5aZ20e6c/aGy/2zV/CRb/yB4ld
pJ91xSrVdxlzUfB0o9l2Mi+Kj27dnreHix3KKoJaMk/MsvJtNMy5WG68otuB
2NU5/b6MDRfNx12E/H4xeENF9TWc4+JjTqlwFJlPmivnSe65wMV8Gc7OBcQF
10OWFVzhYqYy72IkmWcNOrfMX9/mguVZE32XzDvpaLeM08+5OFwR8vlIJ8n3
UFf11zdcXPnl41FJ5uUqU/uOffFcGFRb9esQbxe1mqeVwcW1LOmMaR0MLjn9
c+G/Si4MsXvtw1YyT7XnGgaTc9mutvzbK8n89r5/32JynAt8dHrtQea7aNc0
Vw9hHo7JR2/PJPNfMWrimYUUD4ssotX0vpD9JtIppLiMnIM6Re0Uyb4orPlQ
nLSHB56DWGE2TebtSVsT6g0Pbeyn1yTIvlotxutQjechhyWSuZTss/wX2/z9
k3lYb+u0U7+IQcvnlZmaH3iYE6D9wPET6T+TwcURHB6C7lZEJ+SR88XaO/1W
YzwMHCiP63xP5t9o+pPWfXysd7iebP6Gwby7El1DY3zIaDf7PPBjYDMia9w/
yUce57GjI9n/7+yXxAjEGDz3EO3Xv0z2keEGh86ZZG6yu9qafBkc/OXc/HkZ
g3C+iPp8bwYRpjWf83YxCAsNPehJzh+ycyMqrz1h4OFbcDiZnE9mPVuWOFO/
FiVb/52+X4MheQqMWh5eh9SjQTl9ZXysvHo8Xb2uHnOkmuY0HeHDxPTmsJZ2
A2x/RnekNvEQ2JyT03j3C+bES76pO0bOp7Z2r7yqG/EqvPerejsXe3dYZM9Q
+4Ysm47Z+0kd1S/IG3jo0oSfN2P3HG+ikV//2PK7xXc4PhsVP3iCRl6dL9tT
pBn70/5TXfSNgk91BNf/dTN2Jq02fn6Cgs2whftMsxZ8eLtuhM3igOuvuOf0
3xbELm8URLNrICa69OPm6FYclvnpEfqzGnbZ5ayIXW14diFtcOJvFS7bxx89
0dOG2qgZ9dpqVVjuEa4jHNQOSq5x8cVjbIymKr1T1O2AgX2QRshd8v7X1RP7
vq4DYz1m9fc4FdhhceSfyps/ECzxKaZMsgJFWaJuh1Q7ccl80bn8w+Wo9H3f
kFnWSfZY8pPVGWWY8JD8Gu7ZhfJ5RfynU8sgOPbkbPfcn7iiVNyR7FoKqWuc
Z4XFP9Hb9mxBTE0JMsVmSJ5y78aEgkymvl4JFl25MTVAugePo9I3pacWI2XV
y+jl+T0YE9sgd1WlGMLUcImBbS/kRfUufYhjoYl/UF15shcf2EGpy7RY6Jpx
ZFVQwi/I+C04IMgpQorh4zxnEwHe3HIzaTYpQuyCi7M37BNg/EOto9juIrwY
tXaUMBPA91bklxU7i/AgY4n0G0sB+lpW8d22FcFdPfbEVzsBSlJDhMU2FWHt
oixJ0wsCiMZY7TFcQ+L/xz+k/U6Az4KG2P7ZJH5D5r+icQJsmhYxc5k0iZ8d
KcJNEKAqJ67GdCaJ72md6JoqwPHvLUeTJUn8ntbJmDwB3I3Cs91FSfzGP+8U
eAKoHO+3ERsk780f+OOdjACyvQed9foLsSQy0zSrXgBV6bnUmb5CSB/wHTP/
RuIveBlf21uI32zhvcFdAowZjzxN6ihEZ1zrqyM9Aqy6t9a3va0Q3wNKhtUE
AtxwZqUtbC0EZXT7ZemAAMmdI5p3mwpRvvT0UPiwANfuPPUt/lqIT5Mmu0+M
CXCZFbnw75dCZH/VeLHurwAvwn7L6zQUIiVXenByUoCesVdubvWF+B9hWuDm

       "]]},
     Annotation[#, "Charting`Private`Tag$8219#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[CapitalGamma]\"", TraditionalForm], 
    FormBox["\"I(n=1)\"", TraditionalForm]},
  AxesOrigin->{0.002, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Larger,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.002, 1.}, {0., 0.3434734564377448}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.753697062239172*^9, 3.753703383875483*^9, 3.753767554672276*^9, {
   3.753767610954852*^9, 3.753767618799124*^9}, 3.75376774936541*^9, 
   3.7540231419758*^9, 3.7562068706023827`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"1dc4fe97-54d0-4212-8a6e-2a4d3136677a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.75620691486008*^9, 
  3.756206915291987*^9}},ExpressionUUID->"74b0027d-bfdd-4652-929c-\
bb7ad96623d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gl", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"l2", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7562068916105413`*^9, 3.756206927590343*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"814a8bd9-d3cf-4d31-86ba-d8fd3219b66d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"f", "[", 
         RowBox[{"#", ",", "1"}], "]"}]}], "}"}], "&"}], ",", "gl"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fig4b-I.dat\>\"", ",", "tab"}], "]"}]}], "Input",
 CellChangeTimes->{{3.756206872891254*^9, 3.756206881114737*^9}, {
  3.756206929812648*^9, 3.756206954878441*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a7433c41-07a1-4d03-ab5f-13c8e0f13e1a"],

Cell[BoxData["\<\"fig4b-I.dat\"\>"], "Output",
 CellChangeTimes->{{3.756206939702837*^9, 3.756206955333439*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"859307b7-064d-4df3-b71b-165fc89aab38"]
}, Open  ]]
},
WindowSize->{1190, 894},
WindowMargins->{{Automatic, -1766}, {Automatic, 29}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1116, 29, 73, "Input",ExpressionUUID->"3a893362-8190-4a7f-b8d4-f3648972a26c"],
Cell[1698, 53, 11354, 228, 92, "Output",ExpressionUUID->"bccc863b-281e-4f48-8121-7f947271b309"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13089, 286, 1571, 36, 73, "Input",ExpressionUUID->"596eccce-6442-4753-bf2c-35b5cc89a855"],
Cell[14663, 324, 52640, 922, 374, "Output",ExpressionUUID->"63ea2097-294d-4206-a6c9-e1bc0531e8a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67340, 1251, 424, 8, 30, "Input",ExpressionUUID->"2850efd4-50f3-4ded-a868-4e1cfbd7e731"],
Cell[67767, 1261, 264, 4, 34, "Output",ExpressionUUID->"aee698a4-8b2d-4c24-b959-665dae6acfcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68068, 1270, 617, 14, 30, "Input",ExpressionUUID->"173a8fec-03bc-44c7-a42a-05f4ce5c8874"],
Cell[68688, 1286, 7406, 141, 249, "Output",ExpressionUUID->"1dc4fe97-54d0-4212-8a6e-2a4d3136677a"]
}, Open  ]],
Cell[76109, 1430, 151, 3, 30, "Input",ExpressionUUID->"74b0027d-bfdd-4652-929c-bb7ad96623d2"],
Cell[76263, 1435, 347, 9, 30, "Input",ExpressionUUID->"814a8bd9-d3cf-4d31-86ba-d8fd3219b66d"],
Cell[CellGroupData[{
Cell[76635, 1448, 568, 15, 52, "Input",ExpressionUUID->"a7433c41-07a1-4d03-ab5f-13c8e0f13e1a"],
Cell[77206, 1465, 191, 2, 92, "Output",ExpressionUUID->"859307b7-064d-4df3-b71b-165fc89aab38"]
}, Open  ]]
}
]
*)



==> anc/scripts_for_reproducing_nrg_simulations/template/01_GEN <==
#!/bin/bash

GAMMA=$1
echo Gamma=${GAMMA}

math <<EOF

\[CapitalDelta]1 = \[CapitalDelta]2 = 0.1;
\[CapitalGamma]1 = ${GAMMA};
br = 0.2 \[CapitalDelta]1;

\[CapitalGamma]2 = 0;
\[Phi] = 0;
\[Phi]1 = \[Phi]/2;
\[Phi]2 = -\[Phi]/2;
Delta[z_] := (-\[CapitalGamma]1 ((
2 (-z^2 + \[CapitalDelta]1^2)^(3/2)
ArcCoth[Sqrt[
z^2 - \[CapitalDelta]1^2]])/(\[Pi] (z^2 - \
\[CapitalDelta]1^2)^(3/2)))/
Sqrt[\[CapitalDelta]1^2 - z^2] {{z, 
Exp[\[Phi]1 I] \[CapitalDelta]1}, {Exp[-\[Phi]1 I] \
\[CapitalDelta]1, z}}) + (-\[CapitalGamma]2 ((
2 (-z^2 + \[CapitalDelta]2^2)^(3/2)
ArcCoth[Sqrt[
z^2 - \[CapitalDelta]2^2]])/(\[Pi] (z^2 - \
\[CapitalDelta]2^2)^(3/2)))/
Sqrt[\[CapitalDelta]2^2 - z^2] {{z, 
Exp[\[Phi]2 I] \[CapitalDelta]2}, {Exp[-\[Phi]2 I] \
\[CapitalDelta]2, z}});

\[Rho][\[Omega]_] := -Im[Delta[\[Omega] + I br][[1, 1]]];

small = N[\[CapitalDelta]1/100];
large = 10^-4;
\[Omega]s1 = 
Table[\[Omega], {\[Omega], small/2, 5 \[CapitalDelta]1, small}];
\[Omega]s2 = 
Table[\[Omega], {\[Omega], 5 \[CapitalDelta]1 + small, 1, large}];
\[Omega]s = Join[\[Omega]s1, \[Omega]s2];
eps = 10^-8;
\[Omega]s = Join[\[Omega]s, {eps}];
\[Omega]s = N[Sort[Join[\[Omega]s, -\[Omega]s]]];

l = Map[{#, -(Delta[# + I br] - Delta[# - I br])/(2 I)} &, \[Omega]s];

Flatten2[{x_, {{a_, b_}, {c_, d_}}}] := {x, Re[a], Re[b], Re[c], Re[d]};
lfl = Map[Flatten2, l];
(* real vs. complex is indicated by the FILENAME !! *)
Export["Delta.dat", lfl]

EOF

./1_chain


==> anc/scripts_for_reproducing_nrg_simulations/template/02_SWEEP <==
#!/usr/bin/env perl

for ($n = -0.5; $n <= 2.5; $n += 0.01) {
    $dir = "n${n}";
    print "$dir\n";
    !-d $dir or next;
    system "mkdir $dir";
    chdir $dir;
    system "m4 -DPARAM1=$n ../param.m4 >param";
    system "sbatch -t 180 ../3_z_sweep";
    chdir "..";
}


==> anc/scripts_for_reproducing_nrg_simulations/template/03_PROCESS <==
#!/usr/bin/env perl

foreach (<n*>) {
  -d or next;
  chdir $_;
  system "../broaden";
  chdir "..";
}


==> anc/scripts_for_reproducing_nrg_simulations/template/1_chain <==
#!/bin/sh

module purge
module load foss/2015a
module load MPFR/3.1.2-foss-2015a
module load  MPC/1.0.2-foss-2015a
module load Anaconda2/4.1.1

export NJPATH=~/nrg/
export PYTHONPATH=$NJPATH:$PYTHONPATH
rm -f discr*.dat
python $NJPATH/quickmap.py


==> anc/scripts_for_reproducing_nrg_simulations/template/2_fix <==
#!/usr/bin/env perl

system "cp -v V11.dat V.dat";
system "cp -v xi1.dat xi.dat";
system "cp -v zeta1.dat zeta.dat";

open (I, "<zetaR1.dat");
open (O, ">scdelta.dat");

$cnt = 0;
while (<I>) {
  $x = $_ * (-1)**($cnt%2);
  print O "$x\n";
  $cnt++;
}

close O;
close I;



==> anc/scripts_for_reproducing_nrg_simulations/template/2_process.real <==
#!/usr/bin/env perl

use warnings;

$z=shift;

open (F, "<../../discr_$z.info.dat") or die;
$nr = int(<F>);
close(F);

$nr -= 2;

open (F, "<../../discr_$z.tl.dat") or die;

chomp($t11r = <F>); 
chomp($t11i = <F>); 
chomp($t12r = <F>); 
chomp($t12i = <F>); 
chomp($t21r = <F>); 
chomp($t21i = <F>); 
chomp($t22r = <F>); 
chomp($t22i = <F>); 

open (O, ">V11.dat") or die;
print O "$t11r\n";
close O;

open (O, ">V12.dat") or die;
print O "$t12r\n";
close O;

open (O, ">V21.dat") or die;
print O "$t21r\n";
close O;

open (O, ">V22.dat") or die;
print O "$t22r\n";
close O;

open (O11, ">xi1.dat") or die;
open (O12, ">xiR1.dat") or die;
open (O21, ">xiR2.dat") or die;
open (O22, ">xi2.dat") or die;

while (<F>) {
  chomp($hr = $_);
  chomp($hi = <F>);
  print O11 "$hr\n";
  chomp($hr = <F>);
  chomp($hi = <F>);
  print O12 "$hr\n";
  chomp($hr = <F>);
  chomp($hi = <F>);
  print O21 "$hr\n";
  chomp($hr = <F>);
  chomp($hi = <F>);
  print O22 "$hr\n";
}

close (F);
close (O11);
close (O12);
close (O21);
close (O22);

open (F, "<../../discr_$z.el.dat") or die;
open (O11, ">zeta1.dat") or die;
open (O12, ">zetaR1.dat") or die;
open (O21, ">zetaR2.dat") or die;
open (O22, ">zeta2.dat") or die;

while (<F>) {
  chomp($hr = $_);
  chomp($hi = <F>);
  print O11 "$hr\n";
  chomp($hr = <F>);
  chomp($hi = <F>);
  print O12 "$hr\n";
  chomp($hr = <F>);
  chomp($hi = <F>);
  print O21 "$hr\n";
  chomp($hr = <F>);
  chomp($hi = <F>);
  print O22 "$hr\n";
}

close (F);
close (O11);
close (O12);
close (O21);
close (O22);



==> anc/scripts_for_reproducing_nrg_simulations/template/2_run <==
#!/bin/sh
module purge
module load nrg
module load math/11.2
rm -f data
nrginit
mynrgrun2_4


==> anc/scripts_for_reproducing_nrg_simulations/template/3_z_sweep <==
#!/usr/bin/env perl

$Nz = 8;
for ($z = 1/$Nz; $z <= 1; $z += 1/$Nz) {
    push @z, $z;
}

pop @z; push @z, '1.0'; # fix

print "z=";
foreach (@z) { print "$_," };
print "\n";

$cnt = 0;
foreach (@z) {
  $v = $_;
  $cnt++;
  !-d $cnt or next;
  print "$cnt - $v\n";
  system "mkdir $cnt";
  chdir $cnt;
  system "m4 -DZZZ=$v ../param >param";
  system "../../2_process.real $v";
  system "../../2_fix";
  system "../../2_run";
  chdir "..";
}


==> anc/scripts_for_reproducing_nrg_simulations/template/broaden <==
#!/usr/bin/env perl

my $bcsgap = 0.1;
my $min = 0.01 * $bcsgap;
my $max = 20.0*$bcsgap;
my $r = 1.01;
my $T = 1e-8;
my $omega0 = 1e-8;
$width = 0.1; # 0.025

my $Nz = 8;

system "broaden -m $min -M $max -r $r spec_DMNRG_dens_A_d-A_d.bin $Nz $width $T $omega0";
system "mv -v spec.dat spec_dd.dat";


==> anc/scripts_for_reproducing_nrg_simulations/template/config.ini <==
[hybri_func]
hybridization_func_file=Delta.dat
zero_rounding=1e-5
gap_pos=1e-8
gap_neg=1e-8
min_scale=1e-20

[discretization]
num_sites_star=90
twisting_parameters=0.125,0.25,0.375,0.5,0.625,0.75,0.875,1.0,

num_x=200000
energy_scaling=log
Lambda=2.0

[tridiagonalization]
num_sites_wilson=35
vector_normalization_method=mpqr

[global]
data_folder=.
data_token=discr


==> anc/scripts_for_reproducing_nrg_simulations/template/model.m <==
def1ch[1];

(* Trick: Nd controls the filling *)
H1 = Ud/2 pow[number[d[]]-Nd, 2];

Hc = hybV[1,1] hop[f[0], d[]];
H = H0 + H1 + Hc;


==> anc/scripts_for_reproducing_nrg_simulations/template/param.m4 <==

[extra]
Nd=PARAM1
Ud=1

[param]
band=manual_V
tri=manual_nambu

symtype=SPSU2
discretization=Z
z=ZZZ
Lambda=2
#Tmin=1e-5
Nmax=33
keepenergy=10
keep=10000
keepmin=500

model=../../model.m
U=123
Gamma=-999
delta=777
bcsgap=555

ops=A_d q_d^2 n_d n_d^2 q_d q_d^2 pair_d
specd=A_d-A_d

broaden_max=2
broaden_min=1e-5
broaden_ratio=1.02

T=1e-6

dmnrg=true
#fdm=true

goodE=2.3
NN2avg=true
bins=200
broaden=false
savebins=true

smooth=new
alpha=0.1
omega0=1e-99

mmalog=2

dumpannotated=100
dumpscaled=false

